Parametric model order reduction and its application to inverse analysis of large nonlinear coupled cardiac problems

Predictive high-fidelity finite element simulations of human cardiac mechanics co\-mmon\-ly require a large number of structural degrees of freedom. Additionally, these models are often coupled with lumped-parameter models of hemodynamics. High computational demands, however, slow down model calibration and therefore limit the use of cardiac simulations in clinical practice. As cardiac models rely on several patient-specific parameters, just one solution corresponding to one specific parameter set does not at all meet clinical demands. Moreover, while solving the nonlinear problem, 90\% of the computation time is spent solving linear systems of equations. We propose a novel approach to reduce only the structural dimension of the monolithically coupled structure-windkessel system by projection onto a lower-dimensional subspace. We obtain a good approximation of the displacement field as well as of key scalar cardiac outputs even with very few reduced degrees of freedom while achieving considerable speedups. For subspace generation, we use proper orthogonal decomposition of displacement snapshots. To incorporate changes in the parameter set into our reduced order model, we provide a comparison of subspace interpolation methods. We further show how projection-based model order reduction can be easily integrated into a gradient-based optimization and demonstrate its performance in a real-world multivariate inverse analysis scenario. Using the presented projection-based model order reduction approach can significantly speed up model personalization and could be used for many-query tasks in a clinical setting.

==> tikz/Fig11.m <==
clear
close all

addpath('/home/pfaller/workspace/pod/MA/1_Matlab/2_Functions');

load('/home/pfaller/studenten/johannes_lang/MA/3_POD/3_DimensionComparison/eva_full_70_70_refspring_wk/DisplErrData_DimVar.mat');

fpath='/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/kaiser/commit_66660038_patched/ModifiedBACI/TimeMultiplications_TimeConversions_TimeSolving/eva_full_70_70_refspring_wk_dt1e-3_mor500_direct.o322411';
[~,t, ~, ~, ~, ~]=fcn_readOutputFile(fpath);

figure(1);
for i=8:-1:2
    semilogy(t, sim(i).err_d_rel_L2norm);
    hold on;
end
grid on;
xlabel('Time in s');
ylabel('Relative l2 error');
legend('n_{red}=10', 'n_{red}=50', 'n_{red}=100', 'n_{red}=200', 'n_{red}=300', 'n_{red}=400', 'n_{red}=500');

f=figure(2);
for i=8:-1:2
    semilogy(t, sim(i).err_d_abs_infnorm);
    hold on;
end
grid on;
xlabel('Time [s]');
ylabel('l_\infty error [mm]');
legend('n_{red}=10', 'n_{red}=50', 'n_{red}=100', 'n_{red}=200', 'n_{red}=300', 'n_{red}=400', 'n_{red}=500');

matlab2tikz('err_infty_mor_all_time.tex','figurehandle',f,'showInfo',false,'height','\figureheight','width','\figurewidth',...
    'extraaxisoptions',['title style={font=\footnotesize},'...
    'xlabel style={font=\footnotesize},'...
    'ylabel style={font=\footnotesize},'...
    'ticklabel style={font=\footnotesize},'...
    'line join=round,']);

==> tikz/Fig12.m <==
clear
close all

addpath('/home/pfaller/workspace/pod/MA/1_Matlab/2_Functions');

load('/home/pfaller/studenten/johannes_lang/MA/3_POD/3_DimensionComparison/eva_full_70_70_refspring_wk/DisplErrData_DimVar.mat');

for i=8:-1:2
    err_d_rel_L2norm_mean(9-i)=mean(sim(i).err_d_rel_L2norm);
    err_d_abs_infnorm_mean(9-i)=mean(sim(i).err_d_abs_infnorm);
    err_d_abs_infnorm_inf(9-i)=max(sim(i).err_d_abs_infnorm);
end
f=figure(3);
semilogy([10 50 100 200 300 400 500], err_d_abs_infnorm_mean, [10 50 100 200 300 400 500], err_d_abs_infnorm_inf);
grid on;
xlabel('Reduced order q');
ylabel('Spatial error [mm]');
legend('Mean L_\infty-error', 'L_\infty_\infty-error');

matlab2tikz('err_infty_mor_all.tex','figurehandle',f,'showInfo',false,'height','\figureheight','width','\figurewidth',...
    'extraaxisoptions',['title style={font=\footnotesize},'...
    'xlabel style={font=\footnotesize},'...
    'ylabel style={font=\footnotesize},'...
    'ticklabel style={font=\footnotesize},'...
    'line join=round,'...
    'legend style={at={(1.02,0.5)},anchor=west,legend cell align=left,align=left,font=\footnotesize}']);

==> tikz/Fig14.m <==
clear
close all

addpath('/home/pfaller/workspace/pod/MA/1_Matlab/2_Functions');
addpath('/home/pfaller/workspace/pod/MA/1_Matlab/3_3rdParty/matlabcardiovascular0dscreenoutput');

units;

fpath={'/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/FOM/bruteforce/node1/node1__ef__fb70_70__rs__contr2_8e2__slurm-190394.out', ...
    '/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/bruteforce/node1/node1__ef__fb70_70__rs__contr2_8e2__mor010__slurm-190385.out', ...
    '/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/bruteforce/node1/node1__ef__fb70_70__rs__contr2_8e2__mor050__slurm-190386.out', ...
    '/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/bruteforce/node1/node1__ef__fb70_70__rs__contr2_8e2__mor100__slurm-190387.out', ...
    '/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/bruteforce/node1/node1__ef__fb70_70__rs__contr2_8e2__mor200__slurm-190388.out', ...
    '/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/bruteforce/node1/node1__ef__fb70_70__rs__contr2_8e2__mor300__slurm-190389.out', ...
    '/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/bruteforce/node1/node1__ef__fb70_70__rs__contr2_8e2__mor400__slurm-190391.out', ...
    '/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/bruteforce/node1/node1__ef__fb70_70__rs__contr2_8e2__mor500__slurm-190390.out'};

for i=1:length(fpath)
    [WK{i}, t, ~, ~, ~, ~]=fcn_readOutputFile(fpath{i});
    WK{i}{1}.p_v=WK{i}{1}.p_v/mmHg;
    WK{i}{1}.V_v=WK{i}{1}.V_v/ml;
    if (i > 1)
        WK_err{i-1}.p_v=abs(WK{i}{1}.p_v-WK{1}{1}.p_v);
        WK_err{i-1}.V_v=abs(WK{i}{1}.V_v-WK{1}{1}.V_v);
    end
end

f=figure(1);
for i=1:length(fpath)
    plot(t,WK{i}{1}.p_v);
    hold on;
end
grid on;
xlabel('Time [s]');
ylabel('Left ventricular pressure [mmHg]');
legend('FOM', 'q=10', 'q=50', 'q=100', 'q=200', 'q=300', 'q=400', 'q=500');

matlab2tikz('lvp_mor_all.tex','figurehandle',f,'showInfo',false,'height','\figureheight','width','\figurewidth',...
    'extraaxisoptions',['title style={font=\footnotesize},'...
    'xlabel style={font=\footnotesize},'...
    'ylabel style={font=\footnotesize},'...
    'ticklabel style={font=\footnotesize},'...
    'line join=round,'...
    'legend style={at={(1.02,0.5)},anchor=west,legend cell align=left,align=left,font=\footnotesize},cells={align=center}']);

f=figure(2);
for i=1:length(fpath)
    plot(t,WK{i}{1}.V_v);
    hold on;
end
grid on;
xlabel('Time [s]');
ylabel('Left ventricular volume [ml]');
legend('FOM', 'q=10', 'q=50', 'q=100', 'q=200', 'q=300', 'q=400', 'q=500');

matlab2tikz('volume_mor_all.tex','figurehandle',f,'showInfo',false,'height','\figureheight','width','\figurewidth',...
    'extraaxisoptions',['title style={font=\footnotesize},'...
    'xlabel style={font=\footnotesize},'...
    'ylabel style={font=\footnotesize},'...
    'ticklabel style={font=\footnotesize},'...
    'line join=round,'...
    'legend style={at={(1.02,0.5)},anchor=west,legend cell align=left,align=left,font=\footnotesize},cells={align=center}']);

==> tikz/Fig16.m <==
clear
close all

Direct=load('/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/kaiser/commit_dc5f0316/ROM300/ROM300_error_displacement.mat');
CoBSV=load('/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/kaiser/commit_dc5f0316/PROM300_4SamplePoints/PROM300__interpCoBSV_error_displacement.mat');
InterpDirect=load('/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/kaiser/commit_dc5f0316/PROM300_4SamplePoints/PROM300__interpDirect_error_displacement.mat');
CoB=load('/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/kaiser/commit_dc5f0316/PROM300_4SamplePoints/PROM300__interpCoB_error_displacement.mat');
Grassmann=load('/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/kaiser/commit_dc5f0316/PROM300_4SamplePoints/PROM300__interpGrassmann_error_displacement.mat');

j=0;
for i=1:length(Direct.sim)
    contractilities(i)=str2double(strrep(Direct.sim(i).name(end-13:end-8), '_', '.'));
    Direct_InfInfErr(i)=max(Direct.sim(i).err_d_abs_infnorm);
    Direct_MeanInfErr(i)=mean(Direct.sim(i).err_d_abs_infnorm);
    if ((i == 1) || (i == 11) || (i == 21) || (i == 31))
        CoBSV_InfInfErr(i)=Direct_InfInfErr(i);
        InterpDirect_InfInfErr(i)=Direct_InfInfErr(i);
        CoB_InfInfErr(i)=Direct_InfInfErr(i);
        Grassmann_InfInfErr(i)=Direct_InfInfErr(i);
        
        CoBSV_MeanInfErr(i)=Direct_MeanInfErr(i);
        InterpDirect_MeanInfErr(i)=Direct_MeanInfErr(i);
        CoB_MeanInfErr(i)=Direct_MeanInfErr(i);
        Grassmann_MeanInfErr(i)=Direct_MeanInfErr(i);
        
        j=j+1;
    else
        CoBSV_InfInfErr(i)=max(CoBSV.sim(i-j).err_d_abs_infnorm);
        InterpDirect_InfInfErr(i)=max(InterpDirect.sim(i-j).err_d_abs_infnorm);
        CoB_InfInfErr(i)=max(CoB.sim(i-j).err_d_abs_infnorm);
        Grassmann_InfInfErr(i)=max(Grassmann.sim(i-j).err_d_abs_infnorm);
        
        CoBSV_MeanInfErr(i)=mean(CoBSV.sim(i-j).err_d_abs_infnorm);
        InterpDirect_MeanInfErr(i)=mean(InterpDirect.sim(i-j).err_d_abs_infnorm);
        CoB_MeanInfErr(i)=mean(CoB.sim(i-j).err_d_abs_infnorm);
        Grassmann_MeanInfErr(i)=mean(Grassmann.sim(i-j).err_d_abs_infnorm);
    end        
end

f=figure(1);
semilogy(contractilities(1:7), Direct_InfInfErr(1:7), '-b');
hold on;
grid on;
semilogy(contractilities, CoBSV_InfInfErr, contractilities, InterpDirect_InfInfErr, contractilities, CoB_InfInfErr, contractilities, Grassmann_InfInfErr);
semilogy(contractilities([7 9]), Direct_InfInfErr([7 9]), '-b');
semilogy(contractilities(9:end), Direct_InfInfErr(9:end), '-b');
xlabel('Contractility in kPa');
ylabel('Inf-Inf-error (displacement field) in mm');
legend('Direct ROM', 'CoB SV', 'Direct Interp', 'CoB', 'Grassmann');

matlab2tikz('err_infty_mor300_sample4.tex','figurehandle',f,'showInfo',false,'height','\figureheight','width','\figurewidth',...
    'extraaxisoptions',['title style={font=\footnotesize},'...
    'xlabel style={font=\footnotesize},'...
    'ylabel style={font=\footnotesize},'...
    'ticklabel style={font=\footnotesize},'...
    'line join=round,'...
    'legend style={at={(1.02,0.5)},anchor=west,legend cell align=left,align=left,font=\footnotesize},cells={align=center}']);

==> tikz/Fig17.m <==
clear
close all

Direct=load('/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/kaiser/commit_dc5f0316/ROM300/ROM300_error_displacement.mat');
CoBSV=load('/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/kaiser/commit_dc5f0316/PROM300_2SamplePoints/PROM300__interpCoBSV_error_displacement.mat');
InterpDirect=load('/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/kaiser/commit_dc5f0316/PROM300_2SamplePoints/PROM300__interpDirect_error_displacement.mat');
CoB=load('/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/kaiser/commit_dc5f0316/PROM300_2SamplePoints/PROM300__interpCoB_error_displacement.mat');
Grassmann=load('/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/kaiser/commit_dc5f0316/PROM300_2SamplePoints/PROM300__interpGrassmann_error_displacement.mat');
Const355kPa=load('/home/pfaller/studenten/johannes_lang/MA/2_Simulations/eva_full/70_70/refspring/windkessel/ROM/kaiser/commit_dc5f0316/ROM300_355kPa/ROM300_355kPa_error_displacement.mat');

Direct.sim([2 3 5 6 8 9 11 12 14 15 17 18 20 21 23 24 26 27 29 30])=[];

j=0;
k=0;
for i=1:length(Direct.sim)
    contractilities(i)=str2double(strrep(Direct.sim(i).name(end-13:end-8), '_', '.'));
    Direct_InfInfErr(i)=max(Direct.sim(i).err_d_abs_infnorm);
    Direct_MeanInfErr(i)=mean(Direct.sim(i).err_d_abs_infnorm);
    if ((i == 1) || (i == 11))
        CoBSV_InfInfErr(i)=Direct_InfInfErr(i);
        InterpDirect_InfInfErr(i)=Direct_InfInfErr(i);
        CoB_InfInfErr(i)=Direct_InfInfErr(i);
        Grassmann_InfInfErr(i)=Direct_InfInfErr(i);
        
        CoBSV_MeanInfErr(i)=Direct_MeanInfErr(i);
        InterpDirect_MeanInfErr(i)=Direct_MeanInfErr(i);
        CoB_MeanInfErr(i)=Direct_MeanInfErr(i);
        Grassmann_MeanInfErr(i)=Direct_MeanInfErr(i);
        
        j=j+1;
    else
        CoBSV_InfInfErr(i)=max(CoBSV.sim(i-j).err_d_abs_infnorm);
        InterpDirect_InfInfErr(i)=max(InterpDirect.sim(i-j).err_d_abs_infnorm);
        CoB_InfInfErr(i)=max(CoB.sim(i-j).err_d_abs_infnorm);
        Grassmann_InfInfErr(i)=max(Grassmann.sim(i-j).err_d_abs_infnorm);
        
        CoBSV_MeanInfErr(i)=mean(CoBSV.sim(i-j).err_d_abs_infnorm);
        InterpDirect_MeanInfErr(i)=mean(InterpDirect.sim(i-j).err_d_abs_infnorm);
        CoB_MeanInfErr(i)=mean(CoB.sim(i-j).err_d_abs_infnorm);
        Grassmann_MeanInfErr(i)=mean(Grassmann.sim(i-j).err_d_abs_infnorm);
    end
    if (i == 6)
        Const355kPa_InfInfErr(i)=Direct_InfInfErr(i);
        Const355kPa_MeanInfErr(i)=Direct_MeanInfErr(i);
        k=k+1;
    else
        Const355kPa_InfInfErr(i)=max(Const355kPa.sim(i-k).err_d_abs_infnorm);
        Const355kPa_MeanInfErr(i)=mean(Const355kPa.sim(i-k).err_d_abs_infnorm);
    end
end

f=figure(1);
semilogy(contractilities, Direct_InfInfErr, '-b');
hold on;
grid on;
semilogy(contractilities, Const355kPa_InfInfErr);
xlabel('Contractility \sigma [kPa]');
ylabel('Spatial L_\infty,\infty-error [mm]');
legend('Direct ROM', 'Const. \sigma=355 kPa');

matlab2tikz('err_infty_mor300_sample1.tex','figurehandle',f,'showInfo',false,'height','\figureheight','width','\figurewidth',...
    'extraaxisoptions',['title style={font=\footnotesize},'...
    'xlabel style={font=\footnotesize},'...
    'ylabel style={font=\footnotesize},'...
    'ticklabel style={font=\footnotesize},'...
    'line join=round,'...
    'legend style={at={(1.02,0.5)},anchor=west,legend cell align=left,align=left,font=\footnotesize},cells={align=center}']);



g=figure(2);
semilogy(contractilities, Direct_InfInfErr, '-b');
hold on;
grid on;
semilogy(contractilities, CoBSV_InfInfErr, contractilities, InterpDirect_InfInfErr, contractilities, CoB_InfInfErr, contractilities, Grassmann_InfInfErr);
xlabel('Contractility \sigma [kPa]');
ylabel('Spatial L_\infty,\infty-error [mm]');
legend('Direct ROM', 'CoB SV', 'Direct Interp', 'CoB', 'Grassmann');

matlab2tikz('err_infty_mor300_sample2.tex','figurehandle',g,'showInfo',false,'height','\figureheight','width','\figurewidth',...
    'extraaxisoptions',['title style={font=\footnotesize},'...
    'xlabel style={font=\footnotesize},'...
    'ylabel style={font=\footnotesize},'...
    'ticklabel style={font=\footnotesize},'...
    'line join=round,'...
    'legend style={at={(1.02,0.5)},anchor=west,legend cell align=left,align=left,font=\footnotesize},cells={align=center}']);

==> tikz/compare.m <==
function compare()
close all

ft_size = 32;
l_width = 2;
fpath = '/home/pfaller/work/uq/results/parametric_studies_lang';
evaluate = {'windkessel','avpd'};%
load_folders = {'FOM','ROM300','PROM300_4SamplePoints'};%
out_name = 'sample4';

post = {};
types = {'ef','pmax','avpd_max','min_V'};%,'tan_min',,'avpd'
ylabels = {'Ejection fraction [-]', 'Max. LV press. [mmHg]','Max. left AVPD [mm]','Min. LV [ml]'};
scale = [1, 7.5006156130264*1e-3, 1, 1e6];
ylims = [.35, .5; 80, 95;9, 12;-1,1];

for f=1:length(load_folders)
    files = dir([fpath,'/',evaluate{1},'/',load_folders{f}]);
    for i=1:length(files)
        if files(i).name(1) ~= '.'
            i_min = 520;
            
            for e=1:length(evaluate)
                switch evaluate{e}
                    case 'windkessel'
                        wk = load([fpath,'/',evaluate{e},'/',load_folders{f},'/',files(i).name]);
                        new.ef = [wk.p.sigma, get_EF(wk.R{1}.V_v)];
                        new.pmax = [wk.p.sigma, max(wk.R{1}.p_v)];
                        new.min_V = [wk.p.sigma, min(wk.R{1}.V_v)];
                    case 'avpd'
                        disp = load([fpath,'/',evaluate{e},'/',load_folders{f},'/',files(i).name]);
                        new.avpd_max = [wk.p.sigma, disp.avpd.mitral(i_min)];
                end
            end
            
            for t=1:length(types)
                post = init(post,types{t},'c');
                if strcmp(wk.p.mor,'PMOR')
                    post.(types{t}) = init(post.(types{t}),lower(wk.p.mor),'c');
                    post.(types{t}).(lower(wk.p.mor)) = init(post.(types{t}).(lower(wk.p.mor)),lower(wk.p.interp),'a');
                    
                    post.(types{t}).(lower(wk.p.mor)).(lower(wk.p.interp)) = [post.(types{t}).(lower(wk.p.mor)).(lower(wk.p.interp)); new.(types{t})];
                else
                    post.(types{t}) = init(post.(types{t}),lower(wk.p.mor),'a');
                    
                    post.(types{t}).(lower(wk.p.mor)) = [post.(types{t}).(lower(wk.p.mor)); new.(types{t})];
                end
            end
        end
    end
end


for t=1:length(types)
    interpolations = fieldnames(post.(types{t}).pmor);
    
    % exclude MOR at sigma=315 (simulation did not converge)
    post.(types{t}).mor(post.(types{t}).mor(:,1)==315,2) = NaN;
    
    % specify FOM range
    post.(types{t}).fom = post.(types{t}).fom(post.(types{t}).fom(:,1)>230,:);
    
    % add direct ROM values for sample points
    sigma = sort(post.(types{t}).pmor.(interpolations{1})(:,1));
    delta = sigma(2)-sigma(1);
    range = (sigma(1)-delta):delta:(sigma(end)+delta);
    s_sample = setdiff(range,sigma);
    i_sample = ismember(post.(types{t}).mor(:,1), s_sample);
    add_sample = post.(types{t}).mor(i_sample,:);
    
    for i=1:length(interpolations)
        if ~isempty(post.(types{t}).pmor.(interpolations{i}))
            post.(types{t}).pmor.(interpolations{i}) = sortrows([post.(types{t}).pmor.(interpolations{i});add_sample]);
        end
    end
    
    sam = add_sample(2,1);
    i_sam = find(post.(types{t}).fom(:,1)==sam);
    
%     m_fom_b = (post.(types{t}).fom(i_sam,2)-post.(types{t}).fom(i_sam-1,2))/5
%     m_pmor_b = (post.(types{t}).pmor.cobsv(i_sam,2)-post.(types{t}).pmor.cobsv(i_sam-1,2))/5
%     m_fom_c = (post.(types{t}).fom(i_sam+1,2)-post.(types{t}).fom(i_sam-1,2))/10
%     m_pmor_c = (post.(types{t}).pmor.cobsv(i_sam+1,2)-post.(types{t}).pmor.cobsv(i_sam-1,2))/10
    
    figure(length(types)+t)
    plot(post.(types{t}).fom(:,1),(post.(types{t}).fom(:,2)-post.(types{t}).pmor.cobsv(:,2))*scale(t),'co-')
    
    % plot
%     fig = figure(t);
%     hold on
%     l_str = {};
%     l_str = plot_curve(post.(types{t}),'fom','r-',l_str,'FOM',scale(t),l_width);
%     l_str = plot_curve(post.(types{t}).pmor,'cobsv','b--',l_str,'pMOR Concatenation of snapshots',scale(t),l_width);
%     l_str = plot_curve(post.(types{t}).pmor,'grassmann','b-',l_str,'pMOR Grassmann',scale(t),l_width);
%     l_str = plot_curve(post.(types{t}).pmor,'none','b-',l_str,'MOR no Interpolation',scale(t),l_width);
%     
%     % add sample points
%     plot(add_sample(:,1),scale(t)*add_sample(:,2),'ks','MarkerFaceColor','k')%,'MarkerSize',10
%     l_str{end+1} = 'Sample Point';
%     if size(add_sample,1)>1
%         l_str{end} = [l_str{end},'s'];
%     end
%     
%     s_min = post.(types{t}).fom(1,1);
%     s_max = post.(types{t}).fom(end,1);
%     
%     grid on
%     set(gca,'Layer','top')%,'FontSize',ft_size-2
%     set(gcf, 'Position', [0,0,1280,960])
%     xticks(unique([s_min,add_sample(:,1)',s_max]))
%     xlim([s_min,s_max])
%     ylim(ylims(t,:))
%     xlabel('Contractility \sigma [kPa]')%,'fontsize',ft_size,'Interpreter','LaTex')
%     ylabel(ylabels{t})%,'fontsize',ft_size,'Interpreter','LaTex')
%     legend(l_str,'location','northwest')
    
%     out = [fpath,'/','sigma_vs_',types{t},'_',out_name];
%     fig.PaperPositionMode = 'auto';
%     fig_pos = fig.PaperPosition;
%     fig.PaperSize = [fig_pos(3) fig_pos(4)];
%     print(fig,out,'-dpdf')
%     saveas(fig,out,'fig')
%     matlab2tikz([out,'.tex'],'figurehandle',fig,'showInfo',false,'height','\figureheight','width','\figurewidth',...
%     'extraaxisoptions',['title style={font=\footnotesize},'...
%     'xlabel style={font=\footnotesize},'...
%     'ylabel style={font=\footnotesize},'...
%     'ticklabel style={font=\footnotesize},'...
%     'line join=round,'...
%     'every axis legend/.code={\let\addlegendentry\relax}']);
end


end

function l = plot_curve(S,f,c,l,n,scale,l_width)
if isfield(S,f)
    plot(S.(f)(:,1),scale*S.(f)(:,2),c,'MarkerFaceColor',c(1))%,'LineWidth',l_width
    l{end+1} = n;
end
end

function EF = get_EF(V)
EF = (max(V)-min(V))/max(V);
end

function S = init(S,f,t)
if ~isfield(S,f)
    switch t
        case 'a'
            S.(f) = [];
        case 'c'
            S.(f) = {};
    end
end
end

==> tikz/correlation.m <==
clear
close all

%% load pod
sigma = load('/home/pfaller/studenten/johannes_lang/MA/3_POD/2_ProjectionMatrices/eva_full_70_70_refspring_wk/kaiser/commit_f38b8235_patched/mat/SVD_double.mat', 'S');
sigma = diag(sigma.S);
err = load('/home/pfaller/studenten/johannes_lang/MA/3_POD/3_DimensionComparison/eva_full_70_70_refspring_wk/DisplErrData_DimVar.mat');

RIC = zeros(length(sigma),1);
RIC2 = zeros(length(sigma),1);
for i=1:length(sigma)
    RIC(i) = sum(sigma(1:i).^2)/sum(sigma.^2);
    RIC2(i) = sum(sigma(1:i))/sum(sigma);
end

%% load error
for i=8:-1:2
    err_d_rel_L2norm_mean(9-i)=mean(err.sim(i).err_d_rel_L2norm);
    err_d_abs_infnorm_mean(9-i)=mean(err.sim(i).err_d_abs_infnorm);
    err_d_abs_infnorm_inf(9-i)=max(err.sim(i).err_d_abs_infnorm);
end
q = [10 50 100 200 300 400 500];

%% load speedup
res_path = '/home/pfaller/studenten/johannes_lang/eva_full/ROM/';
fpath={
    'node1_fom_slurm-190394.out'; ...
    'node1_mor500_slurm-190390.out'; ...
    'node1_mor400_slurm-190391.out'; ...
    'node1_mor300_slurm-190389.out'; ...
    'node1_mor200_slurm-190388.out'; ...
    'node1_mor100_slurm-190387.out'; ...
    'node1_mor050_slurm-190386.out'; ...
    'node1_mor010_slurm-190385.out'};

for i=1:size(fpath, 1)
    [~, ~, T{i},~, TotalCalcTime{i}, EvaluateTimeMax{i}]=fcn_readOutputFile([res_path,fpath{i}]);
end

for i=1:length(fpath)
    T{i} = cell2mat(T{i});
    if (i==1)
        t_lin(i)=sum(T{i}(:, 6));
%         t_eval(i)=sum(T{i}(:, 7));
    else
        t_lin(i)=sum(T{i}(:, 8));
%         t_eval(i)=sum(T{i}(:, 9));
    end
    t_eval(i)=EvaluateTimeMax{i};
    t_all(i)=TotalCalcTime{i};
end

%% put together
speedup = fliplr(t_all(1)./t_all(2:end));
sigma_decay = sigma(q)/sigma(1);
error = err_d_abs_infnorm_inf;

% plot3(error,sigma_decay,speedup)
semilogy(speedup,error,'o-')

f=figure;
loglog(sigma(q)/sigma(1),err_d_abs_infnorm_inf,'bo-')
xlabel('\sigma_i/\sigma_1')
ylabel('L_{\infty,\infty}-error')
axis([1e-10,1e-1,1e-5,1e0])
grid on

for i=1:4
    text(sigma(q(i))/sigma(1)/0.5,err_d_abs_infnorm_inf(i),['q=',num2str(q(i))])
end
text(sigma(q(end))/sigma(1),err_d_abs_infnorm_inf(end)/2,['q=',num2str(q(end))])
% 
% matlab2tikz('correlation.tex','figurehandle',f,'showInfo',false,'height','\figureheight','width','\figurewidth',...
%     'extraaxisoptions',['title style={font=\footnotesize},'...
%     'xlabel style={font=\footnotesize},'...
%     'ylabel style={font=\footnotesize},'...
%     'ticklabel style={font=\footnotesize},'...
%     'line join=round,']);

==> tikz/inv_ana.m <==
function inv_ana()
close all

% fpath = '/home/pfaller/workspace/pod/inv_ana/eva/';
% fpath = '/home/pfaller/workspace/pod/inv_ana/eva/sigma_actmax_actmin_tact_tdeact_vol_curve/';
% fpath = '/home/pfaller/workspace/pod/inv_ana/ellipsoid/';
fpath = '/home/pfaller/workspace/pod/inv_ana/ellipsoid/sigma_actmax_actmin_tact_tdeact_vol_curve/';
% fpath = '/home/pfaller/workspace/pod/inv_ana/ellipsoid/sigma_actmax_actmin_tact_tdeact_vol_curve/start_low/';
% fpath = '/home/pfaller/workspace/pod/inv_ana/testcase/';
% fpath = '/home/pfaller/workspace/pod/inv_ana/testcase/sigma_actmax_actmin_tact_tdeact_vol_curve/';

% simulations = {'eva_full_70_70_refspring_0.mat'};
% simulations = {'eva_full_70_70_refspring_fom.mat','eva_full_70_70_refspring_rom300.mat'};
% simulations = {'ellipsoid_10_70_70_0.mat'};
% simulations = {'ellipsoid_10_70_70_fom.mat','ellipsoid_10_70_70_rom60_dt1e-4.mat'};
simulations = {'ellipsoid_10_70_70_fom.mat','ellipsoid_10_70_70_rom60.mat'};
% simulations = {'testcase_0.mat'};
% simulations = {'testcase_fom.mat','testcase_rom100.mat'}; %,'testcase_rom60.mat'

% model = 'eva';
model = 'ellipsoid';
% model = 'testcase';

sims = {'FOM','ROM60'};
% sims = {'FOM','ROM300'};

switch model
    case 'ellipsoid'
        G = load('/home/pfaller/workspace/pod/inv_ana/ellipsoid/ground_truth.mat');
        bar_beta = [280 10 -30 -0.246 -0.502];
        %         bar_beta = [5 280 -1.246 -1.502];
        fake_MRI = false;
        names = {'$\sigma$','$act_{max}$','$act_{min}$','$t_{act}$','$t_{deact}$'};
    case 'testcase'
        G = load('/home/pfaller/workspace/pod/inv_ana/testcase/ground_truth.mat');
        bar_beta = [50.0,20.0,-30.0,-0.16,-0.54];
        %         bar_beta = [-0.246, -0.502, -0.14, -0.181, 100.0, 10.0];
        fake_MRI = false;
        names = {'$\sigma$','$act_{max}$','$act_{min}$','$t_{act}$','$t_{deact}$'};
    case 'eva'
        G = load('/home/pfaller/workspace/pod/inv_ana/eva/ground_truth.mat');
        bar_beta = [280 10 -30 -0.246 -0.502];
        fake_MRI = false;
        names = {'$\sigma$','$act_{max}$','$act_{min}$','$t_{act}$','$t_{deact}$'};
        %         names = {'C1','$\sigma$','$\eta$','$t_{act}$','$t_{deact}$','$k_{epi}$'};
        
        %         mat_path = '/home/pfaller/work/kcl/segment_from_shax/STL/volume_LV_RV.mat';
        %         l = load(mat_path);
        %         t_MRI = l.V.t_LV;
        %         LVV = l.V.V_LV;
        %         LVV = circshift(LVV,-24);
        %
        %         x = [0.0,0.0301,0.0603,0.0904,0.1206,0.1507,0.1808,0.2110,0.2411,0.2712,0.3014,0.3315,0.3617,0.3918,0.4219,0.4521,0.4822,0.5123,0.5425,0.5726,0.6028,0.6329,0.6630,0.6932,0.7233,0.7534,0.7836,0.8137,0.8439,0.8740];
        %         y = [119.5879,119.3792,119.8443,122.3051,127.4113,130.4091,131.5487,129.3599,125.0585,118.0353,107.4139,95.2559,84.3900,76.1684,68.3777,61.2326,56.7122,56.5269,57.0241,57.5223,63.4920,75.0929,88.5597,100.7038,108.9989,112.7237,115.2225,116.9015,117.5831,118.7158]';
end


if ~isempty(G)
    x = G.t;
    y = G.M(:,1)/1e3;
    n_MRI = 30;
    x_MRI = linspace(min(x),max(x),n_MRI);
    y_MRI = interp1(x,y,x_MRI);
    if fake_MRI
        x = x_MRI(:);
        y = y_MRI(:);
    end
end


quad = @(err0,i) err0./(2.^i).^2;
tol = 1e-3;

ft_size = 32;
i_max = 15;
for s=1:length(simulations)
    M = load([fpath,simulations{s}]);
    
    if ~strcmp(model,'testcase')
        M.beta(:,4:5) = M.beta(:,4:5)+1;
    end
    
    n_iter = size(M.res,1);
    n_sample = size(M.res,2);
    n_param = size(M.beta,2);
    
    % convert to ml and normalize
    res = M.res/1e3/n_sample;
    
    
    % calculate gradient
    grad = zeros(n_iter,n_param);
    for i=1:n_iter
        grad(i,:) = res(i,:)*squeeze(M.jac(i,:,:))/1e3/n_sample;
    end
    
    % normalized cost function
    S_norm = vecnorm(res').^2/norm(res(1,:)).^2;
    
    i_tol = find(S_norm<tol,1,'first');
    if isempty(i_tol)
        i_tol = size(res,1);
    end
    
    
    
    f=figure(1);
    hold on
    grid on
    plot(0:n_iter-1,vecnorm(grad')/norm(grad(1,:)))
    set(gca, 'YScale', 'log')
    xlabel('Iteration $i$ [-]','Interpreter','Latex','fontsize',ft_size)
    ylabel('Gradient $||\nabla S^i||/||\nabla S^0||$','fontsize',ft_size,'Interpreter','Latex')
    ylim([1e-12,1])
    xlim([0,i_max])
    
    f=figure(2);
    hold on
    grid on
    plot(0:n_iter-1,S_norm)
    set(gca, 'YScale', 'log')
    xlabel('Iteration $i$ [-]','Interpreter','Latex','fontsize',ft_size)
    ylabel('Objective function $S^i/S^0$','fontsize',ft_size,'Interpreter','Latex')
    ylim([1e-10,1])
    xlim([0,i_max])
    
    f=figure(3);
    hold on
    plot(x,(-res(i_tol,:)'*n_sample+y))
    xlabel('Time [s]','Interpreter','Latex','fontsize',ft_size)
    ylabel('Volume [ml]','fontsize',ft_size,'Interpreter','Latex')
    grid on
    
    f=figure(4);
    hold on
    plot(x,activation(M.beta(i_tol,:),x))
    xlabel('Time [s]','Interpreter','Latex','fontsize',ft_size)
    ylabel('Active stress [kPa]','fontsize',ft_size,'Interpreter','Latex')
    grid on
    
    f=figure;
    if 0% ~isempty(bar_beta)
        plot(0:n_iter-1,abs(M.beta./bar_beta-1),'o-')
        set(gca, 'YScale', 'log')
        xlim([0,i_max])
        ylim([1e-7,1e1])
        ylabel('Error $|\mathbf{\mu}/\hat{\mathbf{\mu}}-\mathbf{1}|$ [-]','fontsize',ft_size,'Interpreter','Latex')
    else
        hold on
        plot(0:n_iter-1,M.beta./M.beta(1,:))
        ax = gca;
        ax.ColorOrderIndex = 1;
        plot([0,20],ones(2,1)*(bar_beta./M.beta(1,:)),'--')
        plot([i_tol-1,i_tol-1],[0,3],'k-')
        xlim([0,i_max])
        xticks(unique([0:2:i_max,i_tol-1]))
        ylim([0.4,2.1])
        yticks([0.5,1,1.5,2])
        ylabel('Parameter $\mu_p^i/\mu_p^0$ [-]','fontsize',ft_size,'Interpreter','Latex')
    end
    xlabel('Iteration $i$ [-]','Interpreter','Latex','fontsize',ft_size)
    grid on
    niceplot(f,[model,'_params_',sims{s}])
    legend(names,'Location','NorthEast','fontsize',ft_size,'Interpreter','Latex')
    %     niceplot(f,[model,'_err_',sims{s}])
    %     close
    
    %     figure
    %     grid on
    %     plot(M.beta./M.beta(1,:))
    %     legend('Location','NorthWest')
    
    
    %     figure
    %     semilogy(M.lam_old)
    
    
    
    %     niceplot(f,[model,'_volume_',sims{s}])
    %     close
    
    %     m=abs((M.beta(2:end,:)-M.beta(1:end-1,:))./[1e-2,1e-3,1e-3,1e-3,1e-3]);
    %     figure
    %     plot(m)
    %     set(gca, 'YScale', 'log')
    %     grid on
    %     ylim([1e-6,1e4])
    
    %     figure
    %     hold on
    %     plot(x,(-res(i_start(s):end,:)'*n_sample+y))
    %     plot(x,y,'k.')
end
f=figure(1);
plot(0:i_max,quad(1,0:i_max),'k--')
legend({sims{:},'quadratic convergence','convergence tolerance'},'Location','SouthWest','fontsize',ft_size,'Interpreter','Latex')
xlim([0,i_max])
niceplot(f,[fpath,'/',model,'_grad-norm'])


f=figure(2);
plot([0,i_max],[tol,tol],'k-')
legend(sims)
niceplot(f,[fpath,'/',model,'_cost'])

f=figure(3);
plot(x,(-res(1,:)'*n_sample+y))
plot(x,y,'k--')
xlim([0,1])
ylim([60,140])
legend({sims{:},'first','ground truth'},'Location','SouthWest','fontsize',ft_size,'Interpreter','Latex')
niceplot(f,[fpath,'/',model,'_solution'])

f=figure(4);
plot(x,activation(M.beta(1,:),x))
plot(x,activation(bar_beta,x),'k--')
legend({sims{:},'first','ground truth'},'Location','SouthWest','fontsize',ft_size,'Interpreter','Latex')
niceplot(f,[fpath,'/',model,'_activation'])

end

function niceplot(fig,name)

if 1
    figure(fig)
    set(gcf, 'Position', [0,0,1280,960])
    ax = gca;
    outerpos = ax.OuterPosition;
    ti = ax.TightInset;
    left = outerpos(1) + ti(1);
    bottom = outerpos(2) + ti(2);
    ax_width = outerpos(3) - ti(1) - ti(3);
    ax_height = outerpos(4) - ti(2) - ti(4);
    ax.Position = [left bottom ax_width ax_height];
    
    set(fig,'Units','Inches');
    pos = get(fig,'Position');
    set(fig,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
    
    print(fig,name,'-dpdf')
    
    matlab2tikz([name,'.tex'],'figurehandle',fig,'showInfo',false,'height','\figureheight','width','\figurewidth',...
    'extraaxisoptions',['title style={font=\footnotesize},'...
    'xlabel style={font=\footnotesize},'...
    'ylabel style={font=\footnotesize},'...
    'ticklabel style={font=\footnotesize},'...
    'line join=round,'...
    'every axis legend/.code={\let\addlegendentry\relax},'...
    'ylabel style={at={(axis description cs:0.1,.5)},anchor=south},']);
end
end

function tau = activation(beta,t)
sigma = beta(1);
alpha_max = beta(2);
alpha_min = beta(3);
t_syst = beta(4);
t_dias = beta(5);

f = (0.5*tanh((t+t_syst)/0.005)+0.5).*(-0.5*tanh((t+t_dias)/0.005)+0.5);
u = alpha_max*f+alpha_min*(1-f);
u_plus = abs(u).*(u>0);

n_t = length(t);
dt = t(2)-t(1);
theta = 0.5;

tau = zeros(n_t,1);
for i=1:n_t-1
    tau(i+1) = (tau(i) + dt*(sigma*(theta*u_plus(i+1) + (1-theta)*u_plus(i)) - (1-theta) * abs(u(i)) * tau(i))) / (1 + theta * dt * abs(u(i+1)));
end
end

==> tikz/inv_ana_sigma.m <==
function gradient()
close all

%% input
folder = '/home/pfaller/workspace/pod/inv_ana/eva/';
p_out = [folder, '/plots/'];

simulations = {'/home/pfaller/workspace/pod/inv_ana/eva/sigma_opt_430/eva_full_70_70_refspring_fom',...
    '/home/pfaller/workspace/pod/inv_ana/eva/sigma_opt_430/eva_full_70_70_refspring_rom300'};
names = {'FOM','ROM300'};
colors = {'b','r'};
l_width = 0.5;
eps = 5e-2;
i_max = 4;

bar_sigma = 430;
V_FOM = load('/home/pfaller/workspace/pod/inv_ana/eva/V_sigma');
V_MRI = load('/home/pfaller/work/kcl/segment_from_shax/STL/volume_LV_RV.mat');
max_V = max(V_MRI.V.V_LV)*1e3;
bar_V = V_FOM.V(V_FOM.V(:,1) == bar_sigma,2)*1e9;
bar_EF = (max_V-bar_V)/max_V;


name = ['inv_ana_sigma_',num2str(bar_sigma),'_'];
out = {'err',1,'Iteration $i$ [-]','Error norm [kPa]';
    'res',1,'Iteration $i$ [-]','Residual norm [-]';
    'jac',0,'Iteration $i$ [-]','Jacobian [1/kPa]';
    'sigma',0,'Iteration $i$ [-]','Contractility [kPa]'};

%% plot
post = to_post(out,p_out,name);
px = 1:i_max;
for s=1:length(simulations)
    f = load(simulations{s});
    for i=1:length(post)
        figure(post(i).fig);
        
        y = bar_V - f.res;
        EF = (max_V-y)/max_V;
        switch post(i).name
            case 'err'
                py = abs(f.beta-bar_sigma);
            case 'res'
                py = abs(EF-bar_EF);
            case 'jac'
                py = f.jac;
            case 'sigma'
                py = f.beta;
        end
        plot(px-1,py(px),[colors{s},'-o'],'LineWidth',l_width,'MarkerFaceColor',colors{s})
    end
end

for i=1:length(post)
    figure(post(i).fig);
    switch post(i).name
        case 'res'
            yticks(10.^(-7:2:-1))
        case 'err'
            yticks(10.^(-3:2:3))
        case 'sigma'
            plot([1,i_max]-1,[bar_sigma,bar_sigma],'k--','LineWidth',l_width)
            ylim([250,450])
            yticks(sort([f.beta(1),bar_sigma,250:100:450]))
    end
    niceplot(post(i),i_max)
end

% for i=1:length(fom.beta)
%     plot([fom.beta(i),fom.beta(i)-fom.res(i)/fom.jac(i)],[fom.res(i),0],'b--')
% end
% for i=1:length(rom.beta)
%     plot([rom.beta(i),rom.beta(i)-rom.res(i)/rom.jac(i)],[rom.res(i),0],'r--')
% end
end

function niceplot(post,i_max)

ft_size = 32;

figure(post.fig);
if post.log
    set(gca, 'YScale', 'log')
end
grid on
set(gca,'Layer','top','FontSize',ft_size-2)
xlabel(post.xlabel,'fontsize',ft_size,'Interpreter','LaTex')
ylabel(post.ylabel,'fontsize',ft_size,'Interpreter','LaTex')
xticks((1:i_max)-1)
% title(t,'fontsize',ft_size+8,'Interpreter','LaTex')
set(gcf, 'Position', [0,0,1280,960])
% legend(l,'fontsize',ft_size,'location','northoutside','Orientation','horizontal', 'Interpreter', 'latex');

% orient
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset;
left = outerpos(1) + ti(1);
bottom = outerpos(2) + ti(2);
ax_width = outerpos(3) - ti(1) - ti(3);
ax_height = outerpos(4) - ti(2) - ti(4);
ax.Position = [left bottom ax_width ax_height];

set(post.fig,'Units','Inches');
pos = get(post.fig,'Position');
set(post.fig,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

% saveas(f_handle,out,'epsc')
% saveas(f_handle,out,'pdf')
print(post.fig,[post.out],'-dpdf')
matlab2tikz([post.out,'.tex'],'figurehandle',post.fig,'showInfo',false,'height','\figureheight','width','\figurewidth',...
    'extraaxisoptions',['title style={font=\footnotesize},'...
    'xlabel style={font=\footnotesize},'...
    'ylabel style={font=\footnotesize},'...
    'ticklabel style={font=\footnotesize},'...
    'line join=round,'...
    'every axis legend/.code={\let\addlegendentry\relax}']);
% print(f_handle,out,'-dpng')
% saveas(f_handle,out,'fig')
% close
end

%% generate output
function post = to_post(out,p_out,name)
n_post = size(out,1);
post = struct();
for i=1:n_post
    post(i).name = out{i,1};
    post(i).log = out{i,2};
    post(i).xlabel = out{i,3};
    post(i).ylabel = out{i,4};
    post(i).out = [p_out,name,out{i,1}];
end

for i=1:n_post
    post(i).fig = figure(i);
    hold on
end
end

==> tikz/performance.m <==
clear
close all

I = read_performance('/home/pfaller/studenten/johannes_lang/eva_full/ROM/node1_fom_slurm-190394.out');

dt = 1e-3;
t = dt:dt:dt*length(I.newton);

f = figure;
plot(t,I.newton)
axis([0, 1, 2, 10])
xlabel('Time [s]');
ylabel('Newton iterations [-]');

% matlab2tikz('newton.tex','figurehandle',f,'showInfo',false,'height','\figureheight','width','\figurewidth',...
%     'extraaxisoptions',['title style={font=\footnotesize},'...
%     'xlabel style={font=\footnotesize},'...
%     'ylabel style={font=\footnotesize},'...
%     'ticklabel style={font=\footnotesize},'...
%     'line join=round,'...
%     'every axis legend/.code={\let\addlegendentry\relax}']);

==> tikz/pie_chart.m <==
function pie_chart()
close all

addpath(genpath('/home/pfaller/workspace/pod/MA/1_Matlab/'));
res_path = '/home/pfaller/studenten/johannes_lang/eva_full/ROM/';

%% linear solver
[I, R] = read_performance([res_path,'node1_fom_slurm-190394.out']);
dt = 1e-3;
t = dt:dt:dt*length(I.newton);
figure(1)
plot(t,I.linear./I.newton)
xlabel('Times [s]')
ylabel('Linear iterations per Newton iteration')
% tikz('linear_solver',figure(1));


%% speedup
fpath={
    'node1_fom_slurm-190394.out'; ...
    'node1_mor500_slurm-190390.out'; ...
    'node1_mor400_slurm-190391.out'; ...
    'node1_mor300_slurm-190389.out'; ...
    'node1_mor200_slurm-190388.out'; ...
    'node1_mor100_slurm-190387.out'; ...
    'node1_mor050_slurm-190386.out'; ...
    'node1_mor010_slurm-190385.out'};

for i=1:size(fpath, 1)
    [~, ~, T{i},~, TotalCalcTime{i}, EvaluateTimeMax{i}]=fcn_readOutputFile([res_path,fpath{i}]);
end

for i=1:length(fpath)
    T{i} = cell2mat(T{i});
    if (i==1)
        t_lin(i)=sum(T{i}(:, 6));
%         t_eval(i)=sum(T{i}(:, 7));
    else
        t_lin(i)=sum(T{i}(:, 8));
%         t_eval(i)=sum(T{i}(:, 9));
    end
    t_eval(i)=EvaluateTimeMax{i};
    t_all(i)=TotalCalcTime{i};
end
t_other = t_all-t_lin-t_eval;

n_dof = [500, 400, 300, 200, 100, 50, 10];
Y = [t_other;t_eval;t_lin;]/t_all(1)*100;
figure(2)
area(n_dof,Y(:,2:8)')
xticks(sort(n_dof))
yticks([0,5,10,15,20])
yticklabels({'0\,%','5\,%','10\,%','15\,%','20\,%'})
xlabel('Reduced order')
ylabel('Relative computation time')
legend({'Other','Evaluate elements','Reduce and solve linear system'},'Location','NorthWest')
% tikz('speedup',figure(2));


%% speedup
figure(4)
plot(n_dof,t_all(1)./t_all(2:end),'bo-')
xticks(sort(n_dof))
ylim([1,15])
yticks([1,5,10,13,15])
grid on
xlabel('Reduced order')
ylabel('Speedup factor \alpha [-]')
% tikz('speedup_factor',figure(4))


%% bar time
indices = [1,2,8];
figure(3)
bar([t_other(indices)./t_all(indices);t_eval(indices)./t_all(indices);t_lin(indices)./t_all(indices)]'*100,'stacked')
yticks([0,20,40,60,80,100])
yticklabels({'0\,%','20\,%','40\,%','60\,%','80\,%','100\,%'})
xticks([1,2,3])
xticklabels({'FOM','ROM 500','ROM 10'})
xlim([0.5,3.5])
ylabel('Total computation time')
legend({'Other','Evaluate elements','Reduce and solve linear system'})
ax1 = gca;
ax1_pos = ax1.Position; % position of first axes
ax2 = axes('Position',ax1_pos,...
    'XAxisLocation','top',...
    'Color','none');
ax2.XTick = [1/6,3/6,5/6];
ax2.XTickLabel = {'t=21h','t=4.1h', 't=1.6h'};
% tikz('bar_time',figure(3));
end

function tikz(out,f)
matlab2tikz([out,'.tex'],'figurehandle',f,'showInfo',false,'height','\figureheight','width','\figurewidth',...
    'extraaxisoptions',['title style={font=\footnotesize},'...
    'xlabel style={font=\footnotesize},'...
    'ylabel style={font=\footnotesize},'...
    'ticklabel style={font=\footnotesize},'...
    'line join=round,'...
    'every axis legend/.code={\let\addlegendentry\relax}']);
end

